Verification of Uncertain POMDPs Using Barrier Certificates

We consider a class of partially observable Markov decision processes (POMDPs) with uncertain transition and/or observation probabilities. The uncertainty takes the form of probability intervals. Such uncertain POMDPs can be used, for example, to model autonomous agents with sensors with limited accuracy, or agents undergoing a sudden component failure, or structural damage [1]. Given an uncertain POMDP representation of the autonomous agent, our goal is to propose a method for checking whether the system will satisfy an optimal performance, while not violating a safety requirement (e.g. fuel level, velocity, and etc.). To this end, we cast the POMDP problem into a switched system scenario. We then take advantage of this switched system characterization and propose a method based on barrier certificates for optimality and/or safety verification. We then show that the verification task can be carried out computationally by sum-of-squares programming. We illustrate the efficacy of our method by applying it to a Mars rover exploration example.

==> Allerton-Uncertain POMDP/models/rockSample_2rock_bad_policy.py <==
import re
import stormpy
import stormpy.core
import stormpy.pars

import pycarl
import pycarl.cln
import pycarl.core
from decimal import *

import stormpy.examples
import stormpy.examples.files
import numpy as np
import time

from random import randint
import random

class NDSparseMatrix:
    def __init__(self):
        self.elements = {}

    def addValue(self, tuple, value):
        try:

            self.elements[tuple] = value + self.elements[tuple]

        except KeyError:
            self.elements[tuple] = value

    def readValue(self, tuple):
        try:
            value = self.elements[tuple]
        except KeyError:
            value = 0.0
        return value

# # import plotly as py
# import plotly as py
# import plotly as plotly
# import plotly.figure_factory as ff

def modelCheck(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    model = stormpy.build_model(prism_program, properties)
    initial_state = model.initial_states[0]
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    result = stormpy.model_checking(model, properties[0])
    print(property_str)
    print("Result: {}".format(result.at(initial_state)))
    return result


def buildModelParametric(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    # properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    # model = stormpy.build_parametric_model(prism_program,properties[0])
    model = stormpy.build_parametric_model(prism_program,property_str)
    print("Model supports parameters: {}".format(model.supports_parameters))
    parameters = model.collect_probability_parameters()
    print("Parameters: ")
    for param in parameters:
        print(param)
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    return model


def iterateOverModel(model):
    # pFalseSensorD0 = [0, 0.1];
    pFalseSensorD1 = [0.1, 0.15];
    pFalseSensorD1Inv = [0.85, 0.9]
    pFalseSensorD2 = [0.18, 0.2];
    pFalseSensorD2Inv = [0.8, 0.82]
    pFalseSensorD3 = [0.26, 0.3];
    pFalseSensorD3Inv = [0.7, 0.74]
    pFalseSensorD4 = [0.34, 0.4];
    pFalseSensorD4Inv = [0.6, 0.66]
    pFalseSensorD5 = [0.42, 0.5];
    pFalseSensorD5Inv = [0.5, 0.58]
    pFalseSensorD6 = [0.5, 0.6];
    pFalseSensorD6Inv = [0.4, 0.5]
    safety_label = "slip"
    performance_label = "target"
    observation_label_good = 'Rock1Good'
    observation_label_bad = 'Rock1Bad'
    print("Available Labels: {}".format(model.labeling.get_labels()))
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    counter=0
    counter2=0
    parameters = model.collect_probability_parameters()

    paramVars = dict([[x.id, x] for x in parameters])
    paramVars2=dict()
    observations = dict()
    observations_label = dict()
    PMDP = NDSparseMatrix()
    PMDP = np.zeros((int(model.nr_states), 10, int(model.nr_states)))

    successors = [set() for _ in range(int(model.nr_states))]
    predecessors = [set() for _ in range(int(model.nr_states))]

    for x in parameters:
        if x.id==3:
            xinterval=np.array([0.01,0.02])
        if x.id==4:
            xinterval=np.array([0.34,0.4])
        if x.id==5:
            xinterval=np.array([0.42,0.5])
        if x.id == 6:
            xinterval = np.array([0.5, 0.6])
        paramVars2[x.id]=xinterval

    for state in model.states:
        # if state.id in model.initial_states:
        #     print("initial state: " + str(state))
        # if performance_label in state.labels:
        #     print(performance_label)
        #     print(state.labels)
        # if safety_label in state.labels:
        #     print(safety_label)
        #     print(state.labels)
        # if observation_label_good in state.labels:
        #     print(observation_label_good)
        #     print(state.labels)
        # if observation_label_bad in state.labels:
        #     print(observation_label_bad)
        #     print(state.labels)
        #print(state,state.labels)
        if "Rock1Bad" in str(state.labels):
            observations_label[int(state.id)] = 0


        elif "Rock1Good" in str(state.labels):
            observations_label[int(state.id)] = 1
        elif "Rock2Bad" in str(state.labels):
            observations_label[int(state.id)] = 3

        elif "Rock2Good" in str(state.labels):
            observations_label[int(state.id)] = 4


        else:
            observations_label[int(state.id)] = 2
    #print(observations_label)
    for state in model.states:
        # if "{'slip'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)
        # if "{'target'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)


        for action in state.actions:
            for transition in action.transitions:

                transition_value = transition.value()
                den = transition_value.denominator.constant_part()
                denominator = 1 / float(den)

                if not transition_value.is_constant():
                    num = transition_value.numerator.polynomial()
                    for t in num:
                        # If the transition term is a constant
                        if t.is_constant():
                            val=1
                            # Add just value of transition is the successor state is prob1 to the constraints
                            #print("From state {}, with action {} and probability {}, go to state {}".format(state, action,
                                                                                                          #float(t.coeff)*denominator,
                                                                                                          #transition.column))

                        # If the transition term is not a constant
                        else:
                            param_id = t.monomial[0][0].id
                            #print("From state {}, with action {} and interval {}, go to state {}".format(state, action,paramVars2[param_id]*float(t.coeff)*denominator+val,
                                                                                                         # transition.column))

                            # if float(t.coeff)>0:
                            #     observations[state.id,action.id,1]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            # else:
                            #     observations[state.id,action.id,0]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            val=0

                else:
                    #print(str(state.labels),state)
                    #print(transition.column)
                    int1=str(transition.column)
                    #print(int1)
                    int2=int(int1)
                    num = transition_value.numerator.constant_part()

                    value=float(num)*denominator
                    value=round(value,5)

                    if observations_label[int2]==0:
                        observations[state.id, action.id, 0] = value
                    elif observations_label[int2]==1:
                        observations[state.id, action.id, 1] = value

                    elif observations_label[int2]==3:
                        observations[state.id, action.id, 3] = value
                    elif observations_label[int2]==4:
                        observations[state.id, action.id, 4] = value

                    #print("From state {}, with action {} and probability {}, go to state {}".format(state,action, transition.value(),transition.column))
                    succ = int(transition.column)
                    stateid=int(state.id)
                    actionid=int(action.id)
                    PMDP[stateid, actionid, succ]+= value
                    #print(value,stateid,actionid,succ)
                    successors[int(state.id)].add(int(succ))
                    predecessors[int(succ)].add(int(state.id))


    pinit = [0.0 for _ in range(int(model.nr_states))]
    pinit2 = [0.0 for _ in range(int(model.nr_states))]

    for state in model.states:

        #print(state,state.labels)
        if "target" in str(state.labels):
            pinit[int(state.id)] = 1
            pinit2[int(state.id)] = 1
    policy=dict()
    max=0
    val=0
    for i in range(100):
        for state in model.states:
            for action in state.actions:
                actlabel=0
                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val=val+float(num)*denominator*pinit[succ]
                #if val>0:
                   # print(val,max,state.id)
                if val>max:
                    max=val
                    #print(val,max,state.id)
                    actlabel=int(action.id)
                val=0
            pinit2[int(state.id)]=max
            max=0
            policy[int(state.id)]=actlabel
        pinit=pinit2
    # print(pinit)
    # print(policy)

    pinit3 = [0.0 for _ in range(int(model.nr_states))]
    pinit4= [0.0 for _ in range(int(model.nr_states))]
    policy2=dict()
    max=0
    val=0
    for state in model.states:

        #print(state,state.labels)
        if "target" in str(state.labels):
            pinit3[int(state.id)] = 1
            pinit4[int(state.id)] = 1
    actlabel=0
    max=0
    for i in range(10):
        for state in model.states:
            for action in state.actions:

                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val=val+float(num)*denominator*pinit3[succ]
                #if val>0:
                   # print(val,max,state.id)
                if val>max:
                    max=val
                    #print(val,max,state.id)
                    actlabel=int(action.id)
                val=0
            pinit4[int(state.id)]=max
            max=0
            policy2[int(state.id)]=actlabel
        pinit3=pinit4
    pinit3 = [0.0 for _ in range(int(model.nr_states))]
    pinit4= [0.0 for _ in range(int(model.nr_states))]
    policy3=dict()
    for state in model.states:

        #print(state,state.labels)
        if "target" in str(state.labels):
            pinit3[int(state.id)] = 1
            pinit4[int(state.id)] = 1
    actlabel=0
    val=0
    max=0

    for i in range(10):
        for state in model.states:
            for action in state.actions:

                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val=val+float(num)*denominator*pinit3[succ]
                #if val>0:
                   # print(val,max,state.id)
                if val>max:
                    max=val
                    #print(val,max,state.id)
                    actlabel=int(action.id)
                val=0
            pinit4[int(state.id)]=max
            max=0
            policy3[int(state.id)]=actlabel
        pinit3=pinit4

    # print(pinit)
    # print(policy)
    # print(policy2)
    policy[0]=4
    policy[4]=1
    policy[5]=1
    policy[24]=4

    policy2[4]=1
    policy2[24]=5
    policy2[0]=5
    policy2[6]=1
    policy2[7]=1
    policy2[25]=5
    # policy2[21]=1
    # policy2[23]=0
    # policy2[56]=1
    # policy2[57]=1
    # policy2[110]=5

    policy3[0]=2
    policy3[3]=2
    policy3[111]=6

    policy3[4]=1
    policy3[24]=4
    policy3[4]=1
    policy3[24]=5

    policy3[6]=1
    policy3[7]=1
    policy3[25]=5
    #
    # policy3[6]=1
    # policy3[7]=0
    # policy2[21]=1
    # policy2[23]=0
    # policy2[58]=0
    # policy2[57]=0
    # policy3[22]=5
    # policy3[5]=0




    # print(pinit3)
    return(PMDP,policy,policy2,policy3,successors,predecessors,observations,pinit)












filename = 'rocksample_parametric_2rock2.prism'
property_str = 'Pmax=? [F "target" & "Rock2Good" & "Rock2Bad" & "Rock1Good" & "Rock1Bad" & "zerozero" & "zeroone" & "zerotwo" & "zerothree" & "onezero" & "oneone" & "onetwo" & "onethree" & "twozero" & "twoone" & "twotwo" & "twothree"  & "threezero" & "threeone" & "threetwo" & "threethree"  ]'
# start = time.time()
# print(start)
# result = modelCheck(filename,property_str)
# end = time.time()
# print (result)
# print(end - start)

prism_program = stormpy.parse_prism_program(filename)

properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
#prism_program = stormpy.parse_prism_program(fileName)
# properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
# model = stormpy.build_parametric_model(prism_program,properties[0])
model = stormpy.build_parametric_model(prism_program, properties)
print("Model supports parameters: {}".format(model.supports_parameters))
parameters = model.collect_probability_parameters()
print("Parameters: ")
point = dict()
instantiator = stormpy.pars.PMdpInstantiator(model)

for p in parameters:
    point[p] = stormpy.RationalRF(0.02)

    print(p)
instantiated_model = instantiator.instantiate(point)



int1=1
int2=200
sample_array_state = [[0 for act1 in range(int1)] for act2 in range(int2)]
sample_array_act = [[0 for act1 in range(int1)] for act2 in range(int2)]



#model = stormpy.perform_bisimulation(model, properties, stormpy.BisimulationType.STRONG)
PMDP,policy,policy2,policy3,success,predec,obs,pinit=iterateOverModel(model)

property_str = 'Pmax=? [F "target" ]'
properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)

result = stormpy.model_checking(instantiated_model, properties[0]).at(model.initial_states[0])

print(result)
print("Number of states: {}".format(model.nr_states))
print("Number of transitions: {}".format(model.nr_transitions))
print("Labels: {}".format(model.labeling.get_labels()))

beliefcounter=0
grid=dict()

for j in range(int1):
    belief = 0
    belief2= 0
    for z in range(int2):
        if z==0:
            k=0

        horizon1 = 0

        switch = 0
        switch2 =0
        for succ in success[k]:
            bb = random.uniform(horizon1, 1)
            act=policy[k]
            if belief>0.9 and belief2<=0.9:
                act=policy2[k]


            elif belief>0.9 and belief2>=0.9:
                act=policy3[k]
            horizon1 = horizon1 + PMDP[k, act, succ]
            for state in model.states:
                if state.id==k:
                    grid[j,z]=state.labels
            print(belief, belief2, k, act, succ, PMDP[k, act, succ] , z,pinit[k])
            if switch==0:
                try:
                    belief = belief + (obs[k, act, 1]) * (1 - belief)
                    switch=1
                    #print(belief, z, k, act)
                    #print(policy2)

                    #print(policy)
                    #print(success[k], succ)

                except KeyError:
                    switch=1
                    pass
            if switch2==0:
                try:
                    belief2 = belief2 + (obs[k, act, 4]) * (1 - belief2)
                    switch2=1
                    #print(belief, z, k, act)
                    #print(policy2)

                    #print(policy)
                    #print(success[k], succ)

                except KeyError:
                    switch2=1
                    pass
            if bb < horizon1:
                k = succ


                break
    beliefcounter+=belief/int1/1.0


print(grid)



        #print(k)

property_str = 'Pmax=? [F "target" ]'
properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)


==> Allerton-Uncertain POMDP/models/rockSample_2rock_good_policy.py <==
import re
import stormpy
import stormpy.core
import stormpy.pars

import pycarl
import pycarl.cln
import pycarl.core
from decimal import *

import stormpy.examples
import stormpy.examples.files
import numpy as np
import time

from random import randint
import random


class NDSparseMatrix:
    def __init__(self):
        self.elements = {}

    def addValue(self, tuple, value):
        try:

            self.elements[tuple] = value + self.elements[tuple]

        except KeyError:
            self.elements[tuple] = value

    def readValue(self, tuple):
        try:
            value = self.elements[tuple]
        except KeyError:
            value = 0.0
        return value


# # import plotly as py
# import plotly as py
# import plotly as plotly
# import plotly.figure_factory as ff

def modelCheck(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    model = stormpy.build_model(prism_program, properties)
    initial_state = model.initial_states[0]
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    result = stormpy.model_checking(model, properties[0])
    print(property_str)
    print("Result: {}".format(result.at(initial_state)))
    return result


def buildModelParametric(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    # properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    # model = stormpy.build_parametric_model(prism_program,properties[0])
    model = stormpy.build_parametric_model(prism_program, property_str)
    print("Model supports parameters: {}".format(model.supports_parameters))
    parameters = model.collect_probability_parameters()
    print("Parameters: ")
    for param in parameters:
        print(param)
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    return model


def iterateOverModel(model):
    # pFalseSensorD0 = [0, 0.1];
    pFalseSensorD1 = [0.1, 0.15];
    pFalseSensorD1Inv = [0.85, 0.9]
    pFalseSensorD2 = [0.18, 0.2];
    pFalseSensorD2Inv = [0.8, 0.82]
    pFalseSensorD3 = [0.26, 0.3];
    pFalseSensorD3Inv = [0.7, 0.74]
    pFalseSensorD4 = [0.34, 0.4];
    pFalseSensorD4Inv = [0.6, 0.66]
    pFalseSensorD5 = [0.42, 0.5];
    pFalseSensorD5Inv = [0.5, 0.58]
    pFalseSensorD6 = [0.5, 0.6];
    pFalseSensorD6Inv = [0.4, 0.5]
    safety_label = "slip"
    performance_label = "target"
    observation_label_good = 'Rock1Good'
    observation_label_bad = 'Rock1Bad'
    print("Available Labels: {}".format(model.labeling.get_labels()))
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    counter = 0
    counter2 = 0
    parameters = model.collect_probability_parameters()

    paramVars = dict([[x.id, x] for x in parameters])
    paramVars2 = dict()
    observations = dict()
    observations_label = dict()
    PMDP = NDSparseMatrix()
    PMDP = np.zeros((int(model.nr_states), 10, int(model.nr_states)))

    successors = [set() for _ in range(int(model.nr_states))]
    predecessors = [set() for _ in range(int(model.nr_states))]

    for x in parameters:
        if x.id == 3:
            xinterval = np.array([0.01, 0.02])
        if x.id == 4:
            xinterval = np.array([0.34, 0.4])
        if x.id == 5:
            xinterval = np.array([0.42, 0.5])
        if x.id == 6:
            xinterval = np.array([0.5, 0.6])
        paramVars2[x.id] = xinterval
        # xinterval = xinterval * -1
        # print(xinterval)
        # xinterval = xinterval + 1
        # print(xinterval)
    for state in model.states:
        # if state.id in model.initial_states:
        #     print("initial state: " + str(state))
        # if performance_label in state.labels:
        #     print(performance_label)
        #     print(state.labels)
        # if safety_label in state.labels:
        #     print(safety_label)
        #     print(state.labels)
        # if observation_label_good in state.labels:
        #     print(observation_label_good)
        #     print(state.labels)
        # if observation_label_bad in state.labels:
        #     print(observation_label_bad)
        #     print(state.labels)

        #sets up observation labels for 2 rocks
        if "Rock1Bad" in str(state.labels):
            observations_label[int(state.id)] = 0

        elif "Rock1Good" in str(state.labels):
            observations_label[int(state.id)] = 1
        elif "Rock2Bad" in str(state.labels):
            observations_label[int(state.id)] = 3


        elif "Rock2Good" in str(state.labels):
            observations_label[int(state.id)] = 4


        else:
            observations_label[int(state.id)] = 2
    # print(observations_label)
    for state in model.states:
        # if "{'slip'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)
        # if "{'target'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)

        for action in state.actions:
            for transition in action.transitions:

                transition_value = transition.value()
                den = transition_value.denominator.constant_part()
                denominator = 1 / float(den)

                if not transition_value.is_constant():
                    num = transition_value.numerator.polynomial()
                    for t in num:
                        # If the transition term is a constant
                        if t.is_constant():
                            val = 1
                            # Add just value of transition is the successor state is prob1 to the constraints
                            # print("From state {}, with action {} and probability {}, go to state {}".format(state, action,
                            # float(t.coeff)*denominator,
                            # transition.column))

                        # If the transition term is not a constant
                        else:
                            param_id = t.monomial[0][0].id
                            #prints transition if transition is parametric
                            # print("From state {}, with action {} and interval {}, go to state {}".format(state, action,
                            #                                                                              paramVars2[
                            #                                                                                  param_id] * float(
                            #                                                                                  t.coeff) * denominator + val,
                            #                                                                              transition.column))

                            # if float(t.coeff)>0:
                            #     observations[state.id,action.id,1]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            # else:
                            #     observations[state.id,action.id,0]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            val = 0

                else:
                    # print(str(state.labels),state)
                    # print(transition.column)
                    int1 = str(transition.column)
                    # print(int1)
                    int2 = int(int1)
                    num = transition_value.numerator.constant_part()

                    value = float(num) * denominator
                    value = round(value, 5)

                    if observations_label[int2] == 0:
                        observations[state.id, action.id, 0] = value
                    elif observations_label[int2] == 1:
                        observations[state.id, action.id, 1] = value

                    elif observations_label[int2] == 3:
                        observations[state.id, action.id, 3] = value
                    elif observations_label[int2] == 4:
                        observations[state.id, action.id, 4] = value

                    #prints transition

                    # print("From state {}, with action {} and probability {}, go to state {}".format(state, action,
                    #                                                                                 transition.value(),
                    #                                                                                 transition.column))
                    succ = int(transition.column)
                    stateid = int(state.id)
                    actionid = int(action.id)
                    PMDP[stateid, actionid, succ] += value
                    # print(value,stateid,actionid,succ)
                    successors[int(state.id)].add(int(succ))
                    predecessors[int(succ)].add(int(state.id))
                # prob = ""
                # if "-1 * (pFalseSensorD6" in str(transition.value()):
                #     print("hallo")
                #     prob = pFalseSensorD6Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD6" in str(transition.value()):
                #     prob = pFalseSensorD6
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1
                #     counter2 = counter2 + 1
                # print("uncertain trans:", counter2)
                #
                # if not prob == "":
                #     print(prob)
                #     print("From state {}, with uncertain probability {}, go to state {}".format(state,
                #                                                                             str(prob),
                #                                                                             transition.column))
                # print("From state {}, with probability {}, go to state {}".format(state, transition.value(),
                #                                                                transition.column))
    # print(paramVars)
    # print(observations[0, 5, 3])
    # print(observations[0, 5, 4])
    # print(predecessors[111])
    # print(predecessors[176])
    pinit = [0.0 for _ in range(int(model.nr_states))]
    pinit2 = [0.0 for _ in range(int(model.nr_states))]

    for state in model.states:

        # print(state,state.labels)
        if "target" in str(state.labels):
            pinit[int(state.id)] = 1
            pinit2[int(state.id)] = 1
    #print(pinit[0])
    policy = dict()
    max = 0
    val = 0
    for i in range(100):
        for state in model.states:
            for action in state.actions:
                actlabel = 0
                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val = val + float(num) * denominator * pinit[succ]
                # if val>0:
                # print(val,max,state.id)
                if val > max:
                    max = val
                    # print(val,max,state.id)
                    actlabel = int(action.id)
                val = 0
            pinit2[int(state.id)] = max
            max = 0
            policy[int(state.id)] = actlabel
        pinit = pinit2
    #print(pinit)
    #print(policy)

    pinit3 = [0.0 for _ in range(int(model.nr_states))]
    pinit4 = [0.0 for _ in range(int(model.nr_states))]
    policy2 = dict()
    max = 0
    val = 0
    for state in model.states:

        # print(state,state.labels)
        if "target" in str(state.labels):
            pinit3[int(state.id)] = 1
            pinit4[int(state.id)] = 1
    actlabel = 0
    max = 0
    for i in range(10):
        for state in model.states:
            for action in state.actions:

                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val = val + float(num) * denominator * pinit3[succ]
                # if val>0:
                # print(val,max,state.id)
                if val > max:
                    max = val
                    # print(val,max,state.id)
                    actlabel = int(action.id)
                val = 0
            pinit4[int(state.id)] = max
            max = 0
            policy2[int(state.id)] = actlabel
        pinit3 = pinit4
    pinit3 = [0.0 for _ in range(int(model.nr_states))]
    pinit4 = [0.0 for _ in range(int(model.nr_states))]
    policy3 = dict()
    for state in model.states:

        # print(state,state.labels)
        if "target" in str(state.labels):
            pinit3[int(state.id)] = 1
            pinit4[int(state.id)] = 1
    actlabel = 0
    val = 0
    max = 0

    for i in range(10):
        for state in model.states:
            for action in state.actions:

                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val = val + float(num) * denominator * pinit3[succ]
                # if val>0:
                # print(val,max,state.id)
                if val > max:
                    max = val
                    # print(val,max,state.id)
                    actlabel = int(action.id)
                val = 0
            pinit4[int(state.id)] = max
            max = 0
            policy3[int(state.id)] = actlabel
        pinit3 = pinit4

    # print(pinit)
    # print(policy)
    # print(policy2)
    policy[0] = 2
    policy[3] = 0
    policy[10] = 4
    policy[34] = 1
    policy[88] = 4
    policy[35] = 1
    policy2[34] = 1
    policy2[88] = 4
    policy2[35] = 1
    policy2[10] = 0
    policy2[28] = 5
    policy2[71] = 1
    policy2[72] = 1
    policy2[133] = 5
    policy3[28] = 0
    policy3[62] = 2
    policy3[111] = 6
    policy3[34] = 1
    policy3[88] = 4
    policy3[35] = 1
    policy3[10] = 0
    policy3[71] = 1
    policy3[72] = 1
    policy3[133] = 5




    # print(pinit3)
    return (PMDP, policy, policy2, policy3, successors, predecessors, observations, pinit)


filename = 'rocksample_parametric_2rock2.prism'
property_str = 'Pmax=? [F "target" & "Rock2Good" & "Rock2Bad" & "Rock1Good" & "Rock1Bad" & "zerozero" & "zeroone" & "zerotwo" & "zerothree" & "onezero" & "oneone" & "onetwo" & "onethree" & "twozero" & "twoone" & "twotwo" & "twothree"  & "threezero" & "threeone" & "threetwo" & "threethree"  ]'
# start = time.time()
# print(start)
# result = modelCheck(filename,property_str)
# end = time.time()
# print (result)
# print(end - start)

prism_program = stormpy.parse_prism_program(filename)

properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
# prism_program = stormpy.parse_prism_program(fileName)
# properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
# model = stormpy.build_parametric_model(prism_program,properties[0])
model = stormpy.build_parametric_model(prism_program, properties)
print("Model supports parameters: {}".format(model.supports_parameters))
parameters = model.collect_probability_parameters()
print("Parameters: ")
point = dict()
instantiator = stormpy.pars.PMdpInstantiator(model)

for p in parameters:
    point[p] = stormpy.RationalRF(0.02)

    print(p)
instantiated_model = instantiator.instantiate(point)

int1 = 1
int2 = 200
sample_array_state = [[0 for act1 in range(int1)] for act2 in range(int2)]
sample_array_act = [[0 for act1 in range(int1)] for act2 in range(int2)]

# model = stormpy.perform_bisimulation(model, properties, stormpy.BisimulationType.STRONG)
PMDP, policy, policy2, policy3, success, predec, obs, pinit = iterateOverModel(model)

property_str = 'Pmax=? [F "target" ]'
properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)

result = stormpy.model_checking(instantiated_model, properties[0]).at(model.initial_states[0])

#print(result)
print("Number of states: {}".format(model.nr_states))
print("Number of transitions: {}".format(model.nr_transitions))
print("Labels: {}".format(model.labeling.get_labels()))

beliefcounter = 0
grid = dict()
print(predec[15])
# print(success[46])
print(predec[50])
print(success[34])
for j in range(int1):
    belief = 0
    belief2 = 0
    for z in range(int2):
        if z == 0:
            k = 0

        horizon1 = 0

        switch = 0
        switch2 = 0
        for succ in success[k]:
            bb = random.uniform(horizon1, 1)
            act = policy[k]
            if belief > 0.9 and belief2 <= 0.9:
                act = policy2[k]


            elif belief > 0.9 and belief2 >= 0.9:
                act = policy3[k]
            horizon1 = horizon1 + PMDP[k, act, succ]
            for state in model.states:
                if state.id == k:
                    grid[j, z] = state.labels
            print(belief, belief2, k, act, succ, PMDP[k, act, succ], z, pinit[k])
            if switch == 0:
                try:
                    belief = belief + (obs[k, act, 1]) * (1 - belief)
                    switch = 1
                    # print(belief, z, k, act)
                    # print(policy2)

                    # print(policy)
                    # print(success[k], succ)

                except KeyError:
                    switch = 1
                    pass
            if switch2 == 0:
                try:
                    belief2 = belief2 + (obs[k, act, 4]) * (1 - belief2)
                    switch2 = 1
                    # print(belief, z, k, act)
                    # print(policy2)

                    # print(policy)
                    # print(success[k], succ)

                except KeyError:
                    switch2 = 1
                    pass
            if bb < horizon1:
                k = succ

                break
    beliefcounter += belief / int1 / 1.0

#print(beliefcounter)
print(grid)

# print(k)

property_str = 'Pmax=? [F "target" ]'
properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)


==> Allerton-Uncertain POMDP/models/rockSample_uncertainslip.py <==
import re
import stormpy
import stormpy.core
import stormpy.pars

import pycarl
import pycarl.cln
import pycarl.core
from decimal import *

import stormpy.examples
import stormpy.examples.files
import numpy as np
import time


# # import plotly as py
# import plotly as py
# import plotly as plotly
# import plotly.figure_factory as ff

def modelCheck(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    model = stormpy.build_model(prism_program, properties)
    initial_state = model.initial_states[0]
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    result = stormpy.model_checking(model, properties[0])
    print(property_str)
    print("Result: {}".format(result.at(initial_state)))
    return result


def buildModelParametric(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    # properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    # model = stormpy.build_parametric_model(prism_program,properties[0])
    model = stormpy.build_parametric_model(prism_program)
    print("Model supports parameters: {}".format(model.supports_parameters))
    parameters = model.collect_probability_parameters()
    print("Parameters: ")
    for param in parameters:
        print(param)
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    return model


def iterateOverModel(model):
    # pFalseSensorD0 = [0, 0.1];
    pFalseSensorD1 = [0.1, 0.15];
    pFalseSensorD1Inv = [0.85, 0.9]
    pFalseSensorD2 = [0.18, 0.2];
    pFalseSensorD2Inv = [0.8, 0.82]
    pFalseSensorD3 = [0.26, 0.3];
    pFalseSensorD3Inv = [0.7, 0.74]
    pFalseSensorD4 = [0.34, 0.4];
    pFalseSensorD4Inv = [0.6, 0.66]
    pFalseSensorD5 = [0.42, 0.5];
    pFalseSensorD5Inv = [0.5, 0.58]
    pFalseSensorD6 = [0.5, 0.6];
    pFalseSensorD6Inv = [0.4, 0.5]
    safety_label = "slip"
    performance_label = "target"
    observation_label_good = 'Rock1Good'
    observation_label_bad = 'Rock1Bad'
    print("Available Labels: {}".format(model.labeling.get_labels()))
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    counter=0
    counter2=0
    parameters = model.collect_probability_parameters()

    paramVars = dict([[x.id, x] for x in parameters])
    paramVars2=dict()
    observations = dict()
    observations_label = dict()

    for x in parameters:
        if x.id==3:
            xinterval=np.array([0.01,0.02])
        if x.id==4:
            xinterval=np.array([0.34,0.4])
        if x.id==5:
            xinterval=np.array([0.42,0.5])
        if x.id == 6:
            xinterval = np.array([0.5, 0.6])
        paramVars2[x.id]=xinterval
        xinterval=xinterval*-1
        print(xinterval)
        xinterval=xinterval+1
        print(xinterval)
    for state in model.states:
        # if state.id in model.initial_states:
        #     print("initial state: " + str(state))
        # if performance_label in state.labels:
        #     print(performance_label)
        #     print(state.labels)
        # if safety_label in state.labels:
        #     print(safety_label)
        #     print(state.labels)
        # if observation_label_good in state.labels:
        #     print(observation_label_good)
        #     print(state.labels)
        # if observation_label_bad in state.labels:
        #     print(observation_label_bad)
        #     print(state.labels)
        print(state,state.labels)
        if "Rock1Bad" in str(state.labels):
            observations_label[int(state.id)] = 0

        elif "Rock1Good" in str(state.labels):
            observations_label[int(state.id)] = 1
        else:
            observations_label[int(state.id)] = 2
    for state in model.states:
        # if "{'slip'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)
        # if "{'target'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)


        for action in state.actions:
            for transition in action.transitions:

                transition_value = transition.value()
                den = transition_value.denominator.constant_part()
                denominator = 1 / float(den)

                if not transition_value.is_constant():
                    num = transition_value.numerator.polynomial()
                    for t in num:
                        # If the transition term is a constant
                        if t.is_constant():
                            val=1
                            # Add just value of transition is the successor state is prob1 to the constraints
                            #print("From state {}, with action {} and probability {}, go to state {}".format(state, action,
                                                                                                          #float(t.coeff)*denominator,
                                                                                                          #transition.column))

                        # If the transition term is not a constant
                        else:
                            param_id = t.monomial[0][0].id
                            print("From state {}, with action {} and interval {}, go to state {}".format(state, action,paramVars2[param_id]*float(t.coeff)*denominator+val,
                                                                                                          transition.column))

                            # if float(t.coeff)>0:
                            #     observations[state.id,action.id,1]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            # else:
                            #     observations[state.id,action.id,0]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            val=0

                else:
                    print(str(state.labels),state)
                    print(transition.column)
                    int1=str(transition.column)
                    print(int1)
                    int2=int(int1)
                    num = transition_value.numerator.constant_part()

                    value=float(num)*denominator
                    value=round(value,5)

                    if observations_label[int2]==0:
                        observations[state.id, action.id, 0] = value
                    elif observations_label[int2]==1:
                        observations[state.id, action.id, 1] = value

                    print("From state {}, with action {} and probability {}, go to state {}".format(state,action, transition.value(),transition.column))

                # prob = ""
                # if "-1 * (pFalseSensorD6" in str(transition.value()):
                #     print("hallo")
                #     prob = pFalseSensorD6Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD6" in str(transition.value()):
                #     prob = pFalseSensorD6
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1
                #     counter2 = counter2 + 1
                # print("uncertain trans:", counter2)
                #
                # if not prob == "":
                #     print(prob)
                #     print("From state {}, with uncertain probability {}, go to state {}".format(state,
                #                                                                             str(prob),
                #                                                                             transition.column))
                    # print("From state {}, with probability {}, go to state {}".format(state, transition.value(),
                    #                                                                transition.column))
    print(paramVars)
    print(observations)



filename = 'rocksample_parametric_1rock1.prism'
property_str = 'Pmax=? [F "target"  ]'
# start = time.time()
# print(start)
# result = modelCheck(filename,property_str)
# end = time.time()
# print (result)
# print(end - start)

model = buildModelParametric(filename,property_str)
prism_program = stormpy.parse_prism_program(filename)

properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)

#model = stormpy.perform_bisimulation(model, properties, stormpy.BisimulationType.STRONG)
iterateOverModel(model)




==> Allerton-Uncertain POMDP/models/rockSample_updated.py <==
import re
import stormpy
import stormpy.core
import stormpy.pars

import pycarl
import pycarl.cln
import pycarl.core

import stormpy.examples
import stormpy.examples.files
import numpy as np
import time


# # import plotly as py
# import plotly as py
# import plotly as plotly
# import plotly.figure_factory as ff

def modelCheck(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    model = stormpy.build_model(prism_program, properties)
    initial_state = model.initial_states[0]
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    result = stormpy.model_checking(model, properties[0])
    print(property_str)
    print("Result: {}".format(result.at(initial_state)))
    return result


def buildModelParametric(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    # properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    # model = stormpy.build_parametric_model(prism_program,properties[0])
    model = stormpy.build_parametric_model(prism_program)
    print("Model supports parameters: {}".format(model.supports_parameters))
    parameters = model.collect_probability_parameters()
    print("Parameters: ")
    for param in parameters:
        print(param)
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    return model


def iterateOverModel(model):
    # pFalseSensorD0 = [0, 0.1];
    pFalseSensorD1 = [0.1, 0.15];
    pFalseSensorD1Inv = [0.85, 0.9]
    pFalseSensorD2 = [0.18, 0.2];
    pFalseSensorD2Inv = [0.8, 0.82]
    pFalseSensorD3 = [0.26, 0.3];
    pFalseSensorD3Inv = [0.7, 0.74]
    pFalseSensorD4 = [0.34, 0.4];
    pFalseSensorD4Inv = [0.6, 0.66]
    pFalseSensorD5 = [0.42, 0.5];
    pFalseSensorD5Inv = [0.5, 0.58]
    pFalseSensorD6 = [0.5, 0.6];
    pFalseSensorD6Inv = [0.4, 0.5]
    safety_label = "slip"
    performance_label = "target"
    observation_label_good = 'Rock1Good'
    observation_label_bad = 'Rock1Bad'
    print("Available Labels: {}".format(model.labeling.get_labels()))
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    counter=0
    counter2=0
    parameters = model.collect_probability_parameters()

    paramVars = dict([[x.id, x] for x in parameters])
    paramVars2=dict()
    for x in parameters:
        if x.id==3:
            xinterval=np.array([0.26,0.3])
        if x.id==4:
            xinterval=np.array([0.34,0.4])
        if x.id==5:
            xinterval=np.array([0.42,0.5])
        if x.id == 6:
            xinterval = np.array([0.5, 0.6])
        paramVars2[x.id]=xinterval
        xinterval=xinterval*-1

        print(xinterval)
    for state in model.states:
        if state.id in model.initial_states:
            print("initial state: " + str(state))
        if performance_label in state.labels:
            print(performance_label)
            print(state.labels)
        if safety_label in state.labels:
            print(safety_label)
            print(state.labels)
        if observation_label_good in state.labels:
            print(observation_label_good)
            print(state.labels)
        if observation_label_bad in state.labels:
            print(observation_label_bad)
            print(state.labels)
        print(state,state.labels)
        if "{'slip'}" in str(state.labels):
            counter=counter+1
            print("counter no:",counter)
        if "{'target'}" in str(state.labels):
            counter=counter+1
            print("counter no:",counter)


        for action in state.actions:
            for transition in action.transitions:
                transition_value = transition.value()
                den = transition_value.denominator.constant_part()
                denominator = 1 / float(den)

                if not transition_value.is_constant():
                    num = transition_value.numerator.polynomial()
                    for t in num:
                        # If the transition term is a constant
                        if t.is_constant():
                            # Add just value of transition is the successor state is prob1 to the constraints
                            print("From state {}, with action {} and probability {}, go to state {}".format(state, action,
                                                                                                          float(t.coeff)*denominator,
                                                                                                          transition.column))

                        # If the transition term is not a constant
                        else:
                            param_id = t.monomial[0][0].id
                            print("From state {}, with action {} and interval {}, go to state {}".format(state, action,paramVars2[param_id]*float(t.coeff)*denominator,
                                                                                                          transition.column))
                else:
                    print("From state {}, with action {} and probability {}, go to state {}".format(state,action, transition.value(),transition.column))

                # prob = ""
                # if "-1 * (pFalseSensorD6" in str(transition.value()):
                #     print("hallo")
                #     prob = pFalseSensorD6Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD6" in str(transition.value()):
                #     prob = pFalseSensorD6
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1
                #     counter2 = counter2 + 1
                # print("uncertain trans:", counter2)
                #
                # if not prob == "":
                #     print(prob)
                #     print("From state {}, with uncertain probability {}, go to state {}".format(state,
                #                                                                             str(prob),
                #                                                                             transition.column))
                    # print("From state {}, with probability {}, go to state {}".format(state, transition.value(),
                    #                                                                transition.column))



filename = 'rocksample_parametric_1rock.prism'
property_str = 'Pmax=? [F "target"]'
# start = time.time()
# print(start)
# result = modelCheck(filename,property_str)
# end = time.time()
# print (result)
# print(end - start)

model = buildModelParametric(filename,property_str)
prism_program = stormpy.parse_prism_program(filename)

properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)

#model = stormpy.perform_bisimulation(model, properties, stormpy.BisimulationType.STRONG)
iterateOverModel(model)



==> models/rockSample_2rock_bad_policy.py <==
import re
import stormpy
import stormpy.core
import stormpy.pars

import pycarl
import pycarl.cln
import pycarl.core
from decimal import *

import stormpy.examples
import stormpy.examples.files
import numpy as np
import time

from random import randint
import random

class NDSparseMatrix:
    def __init__(self):
        self.elements = {}

    def addValue(self, tuple, value):
        try:

            self.elements[tuple] = value + self.elements[tuple]

        except KeyError:
            self.elements[tuple] = value

    def readValue(self, tuple):
        try:
            value = self.elements[tuple]
        except KeyError:
            value = 0.0
        return value

# # import plotly as py
# import plotly as py
# import plotly as plotly
# import plotly.figure_factory as ff

def modelCheck(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    model = stormpy.build_model(prism_program, properties)
    initial_state = model.initial_states[0]
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    result = stormpy.model_checking(model, properties[0])
    print(property_str)
    print("Result: {}".format(result.at(initial_state)))
    return result


def buildModelParametric(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    # properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    # model = stormpy.build_parametric_model(prism_program,properties[0])
    model = stormpy.build_parametric_model(prism_program,property_str)
    print("Model supports parameters: {}".format(model.supports_parameters))
    parameters = model.collect_probability_parameters()
    print("Parameters: ")
    for param in parameters:
        print(param)
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    return model


def iterateOverModel(model):
    # pFalseSensorD0 = [0, 0.1];
    pFalseSensorD1 = [0.1, 0.15];
    pFalseSensorD1Inv = [0.85, 0.9]
    pFalseSensorD2 = [0.18, 0.2];
    pFalseSensorD2Inv = [0.8, 0.82]
    pFalseSensorD3 = [0.26, 0.3];
    pFalseSensorD3Inv = [0.7, 0.74]
    pFalseSensorD4 = [0.34, 0.4];
    pFalseSensorD4Inv = [0.6, 0.66]
    pFalseSensorD5 = [0.42, 0.5];
    pFalseSensorD5Inv = [0.5, 0.58]
    pFalseSensorD6 = [0.5, 0.6];
    pFalseSensorD6Inv = [0.4, 0.5]
    safety_label = "slip"
    performance_label = "target"
    observation_label_good = 'Rock1Good'
    observation_label_bad = 'Rock1Bad'
    print("Available Labels: {}".format(model.labeling.get_labels()))
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    counter=0
    counter2=0
    parameters = model.collect_probability_parameters()

    paramVars = dict([[x.id, x] for x in parameters])
    paramVars2=dict()
    observations = dict()
    observations_label = dict()
    PMDP = NDSparseMatrix()
    PMDP = np.zeros((int(model.nr_states), 10, int(model.nr_states)))

    successors = [set() for _ in range(int(model.nr_states))]
    predecessors = [set() for _ in range(int(model.nr_states))]

    for x in parameters:
        if x.id==3:
            xinterval=np.array([0.01,0.02])
        if x.id==4:
            xinterval=np.array([0.34,0.4])
        if x.id==5:
            xinterval=np.array([0.42,0.5])
        if x.id == 6:
            xinterval = np.array([0.5, 0.6])
        paramVars2[x.id]=xinterval

    for state in model.states:
        # if state.id in model.initial_states:
        #     print("initial state: " + str(state))
        # if performance_label in state.labels:
        #     print(performance_label)
        #     print(state.labels)
        # if safety_label in state.labels:
        #     print(safety_label)
        #     print(state.labels)
        # if observation_label_good in state.labels:
        #     print(observation_label_good)
        #     print(state.labels)
        # if observation_label_bad in state.labels:
        #     print(observation_label_bad)
        #     print(state.labels)
        #print(state,state.labels)
        if "Rock1Bad" in str(state.labels):
            observations_label[int(state.id)] = 0


        elif "Rock1Good" in str(state.labels):
            observations_label[int(state.id)] = 1
        elif "Rock2Bad" in str(state.labels):
            observations_label[int(state.id)] = 3

        elif "Rock2Good" in str(state.labels):
            observations_label[int(state.id)] = 4


        else:
            observations_label[int(state.id)] = 2
    #print(observations_label)
    for state in model.states:
        # if "{'slip'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)
        # if "{'target'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)


        for action in state.actions:
            for transition in action.transitions:

                transition_value = transition.value()
                den = transition_value.denominator.constant_part()
                denominator = 1 / float(den)

                if not transition_value.is_constant():
                    num = transition_value.numerator.polynomial()
                    for t in num:
                        # If the transition term is a constant
                        if t.is_constant():
                            val=1
                            # Add just value of transition is the successor state is prob1 to the constraints
                            #print("From state {}, with action {} and probability {}, go to state {}".format(state, action,
                                                                                                          #float(t.coeff)*denominator,
                                                                                                          #transition.column))

                        # If the transition term is not a constant
                        else:
                            param_id = t.monomial[0][0].id
                            #print("From state {}, with action {} and interval {}, go to state {}".format(state, action,paramVars2[param_id]*float(t.coeff)*denominator+val,
                                                                                                         # transition.column))

                            # if float(t.coeff)>0:
                            #     observations[state.id,action.id,1]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            # else:
                            #     observations[state.id,action.id,0]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            val=0

                else:
                    #print(str(state.labels),state)
                    #print(transition.column)
                    int1=str(transition.column)
                    #print(int1)
                    int2=int(int1)
                    num = transition_value.numerator.constant_part()

                    value=float(num)*denominator
                    value=round(value,5)

                    if observations_label[int2]==0:
                        observations[state.id, action.id, 0] = value
                    elif observations_label[int2]==1:
                        observations[state.id, action.id, 1] = value

                    elif observations_label[int2]==3:
                        observations[state.id, action.id, 3] = value
                    elif observations_label[int2]==4:
                        observations[state.id, action.id, 4] = value

                    #print("From state {}, with action {} and probability {}, go to state {}".format(state,action, transition.value(),transition.column))
                    succ = int(transition.column)
                    stateid=int(state.id)
                    actionid=int(action.id)
                    PMDP[stateid, actionid, succ]+= value
                    #print(value,stateid,actionid,succ)
                    successors[int(state.id)].add(int(succ))
                    predecessors[int(succ)].add(int(state.id))


    pinit = [0.0 for _ in range(int(model.nr_states))]
    pinit2 = [0.0 for _ in range(int(model.nr_states))]

    for state in model.states:

        #print(state,state.labels)
        if "target" in str(state.labels):
            pinit[int(state.id)] = 1
            pinit2[int(state.id)] = 1
    policy=dict()
    max=0
    val=0
    for i in range(100):
        for state in model.states:
            for action in state.actions:
                actlabel=0
                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val=val+float(num)*denominator*pinit[succ]
                #if val>0:
                   # print(val,max,state.id)
                if val>max:
                    max=val
                    #print(val,max,state.id)
                    actlabel=int(action.id)
                val=0
            pinit2[int(state.id)]=max
            max=0
            policy[int(state.id)]=actlabel
        pinit=pinit2
    # print(pinit)
    # print(policy)

    pinit3 = [0.0 for _ in range(int(model.nr_states))]
    pinit4= [0.0 for _ in range(int(model.nr_states))]
    policy2=dict()
    max=0
    val=0
    for state in model.states:

        #print(state,state.labels)
        if "target" in str(state.labels):
            pinit3[int(state.id)] = 1
            pinit4[int(state.id)] = 1
    actlabel=0
    max=0
    for i in range(10):
        for state in model.states:
            for action in state.actions:

                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val=val+float(num)*denominator*pinit3[succ]
                #if val>0:
                   # print(val,max,state.id)
                if val>max:
                    max=val
                    #print(val,max,state.id)
                    actlabel=int(action.id)
                val=0
            pinit4[int(state.id)]=max
            max=0
            policy2[int(state.id)]=actlabel
        pinit3=pinit4
    pinit3 = [0.0 for _ in range(int(model.nr_states))]
    pinit4= [0.0 for _ in range(int(model.nr_states))]
    policy3=dict()
    for state in model.states:

        #print(state,state.labels)
        if "target" in str(state.labels):
            pinit3[int(state.id)] = 1
            pinit4[int(state.id)] = 1
    actlabel=0
    val=0
    max=0

    for i in range(10):
        for state in model.states:
            for action in state.actions:

                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val=val+float(num)*denominator*pinit3[succ]
                #if val>0:
                   # print(val,max,state.id)
                if val>max:
                    max=val
                    #print(val,max,state.id)
                    actlabel=int(action.id)
                val=0
            pinit4[int(state.id)]=max
            max=0
            policy3[int(state.id)]=actlabel
        pinit3=pinit4

    # print(pinit)
    # print(policy)
    # print(policy2)
    policy[0]=4
    policy[4]=1
    policy[5]=1
    policy[24]=4

    policy2[4]=1
    policy2[24]=5
    policy2[0]=5
    policy2[6]=1
    policy2[7]=1
    policy2[25]=5
    # policy2[21]=1
    # policy2[23]=0
    # policy2[56]=1
    # policy2[57]=1
    # policy2[110]=5

    policy3[0]=2
    policy3[3]=2
    policy3[111]=6

    policy3[4]=1
    policy3[24]=4
    policy3[4]=1
    policy3[24]=5

    policy3[6]=1
    policy3[7]=1
    policy3[25]=5
    #
    # policy3[6]=1
    # policy3[7]=0
    # policy2[21]=1
    # policy2[23]=0
    # policy2[58]=0
    # policy2[57]=0
    # policy3[22]=5
    # policy3[5]=0




    # print(pinit3)
    return(PMDP,policy,policy2,policy3,successors,predecessors,observations,pinit)












filename = 'rocksample_parametric_2rock2.prism'
property_str = 'Pmax=? [F "target" & "Rock2Good" & "Rock2Bad" & "Rock1Good" & "Rock1Bad" & "zerozero" & "zeroone" & "zerotwo" & "zerothree" & "onezero" & "oneone" & "onetwo" & "onethree" & "twozero" & "twoone" & "twotwo" & "twothree"  & "threezero" & "threeone" & "threetwo" & "threethree"  ]'
# start = time.time()
# print(start)
# result = modelCheck(filename,property_str)
# end = time.time()
# print (result)
# print(end - start)

prism_program = stormpy.parse_prism_program(filename)

properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
#prism_program = stormpy.parse_prism_program(fileName)
# properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
# model = stormpy.build_parametric_model(prism_program,properties[0])
model = stormpy.build_parametric_model(prism_program, properties)
print("Model supports parameters: {}".format(model.supports_parameters))
parameters = model.collect_probability_parameters()
print("Parameters: ")
point = dict()
instantiator = stormpy.pars.PMdpInstantiator(model)

for p in parameters:
    point[p] = stormpy.RationalRF(0.02)

    print(p)
instantiated_model = instantiator.instantiate(point)



int1=1
int2=200
sample_array_state = [[0 for act1 in range(int1)] for act2 in range(int2)]
sample_array_act = [[0 for act1 in range(int1)] for act2 in range(int2)]



#model = stormpy.perform_bisimulation(model, properties, stormpy.BisimulationType.STRONG)
PMDP,policy,policy2,policy3,success,predec,obs,pinit=iterateOverModel(model)

property_str = 'Pmax=? [F "target" ]'
properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)

result = stormpy.model_checking(instantiated_model, properties[0]).at(model.initial_states[0])

print(result)
print("Number of states: {}".format(model.nr_states))
print("Number of transitions: {}".format(model.nr_transitions))
print("Labels: {}".format(model.labeling.get_labels()))

beliefcounter=0
grid=dict()

for j in range(int1):
    belief = 0
    belief2= 0
    for z in range(int2):
        if z==0:
            k=0

        horizon1 = 0

        switch = 0
        switch2 =0
        for succ in success[k]:
            bb = random.uniform(horizon1, 1)
            act=policy[k]
            if belief>0.9 and belief2<=0.9:
                act=policy2[k]


            elif belief>0.9 and belief2>=0.9:
                act=policy3[k]
            horizon1 = horizon1 + PMDP[k, act, succ]
            for state in model.states:
                if state.id==k:
                    grid[j,z]=state.labels
            print(belief, belief2, k, act, succ, PMDP[k, act, succ] , z,pinit[k])
            if switch==0:
                try:
                    belief = belief + (obs[k, act, 1]) * (1 - belief)
                    switch=1
                    #print(belief, z, k, act)
                    #print(policy2)

                    #print(policy)
                    #print(success[k], succ)

                except KeyError:
                    switch=1
                    pass
            if switch2==0:
                try:
                    belief2 = belief2 + (obs[k, act, 4]) * (1 - belief2)
                    switch2=1
                    #print(belief, z, k, act)
                    #print(policy2)

                    #print(policy)
                    #print(success[k], succ)

                except KeyError:
                    switch2=1
                    pass
            if bb < horizon1:
                k = succ


                break
    beliefcounter+=belief/int1/1.0


print(grid)



        #print(k)

property_str = 'Pmax=? [F "target" ]'
properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)


==> models/rockSample_2rock_good_policy.py <==
import re
import stormpy
import stormpy.core
import stormpy.pars

import pycarl
import pycarl.cln
import pycarl.core
from decimal import *

import stormpy.examples
import stormpy.examples.files
import numpy as np
import time

from random import randint
import random


class NDSparseMatrix:
    def __init__(self):
        self.elements = {}

    def addValue(self, tuple, value):
        try:

            self.elements[tuple] = value + self.elements[tuple]

        except KeyError:
            self.elements[tuple] = value

    def readValue(self, tuple):
        try:
            value = self.elements[tuple]
        except KeyError:
            value = 0.0
        return value


# # import plotly as py
# import plotly as py
# import plotly as plotly
# import plotly.figure_factory as ff

def modelCheck(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    model = stormpy.build_model(prism_program, properties)
    initial_state = model.initial_states[0]
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    result = stormpy.model_checking(model, properties[0])
    print(property_str)
    print("Result: {}".format(result.at(initial_state)))
    return result


def buildModelParametric(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    # properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    # model = stormpy.build_parametric_model(prism_program,properties[0])
    model = stormpy.build_parametric_model(prism_program, property_str)
    print("Model supports parameters: {}".format(model.supports_parameters))
    parameters = model.collect_probability_parameters()
    print("Parameters: ")
    for param in parameters:
        print(param)
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    return model


def iterateOverModel(model):
    # pFalseSensorD0 = [0, 0.1];
    pFalseSensorD1 = [0.1, 0.15];
    pFalseSensorD1Inv = [0.85, 0.9]
    pFalseSensorD2 = [0.18, 0.2];
    pFalseSensorD2Inv = [0.8, 0.82]
    pFalseSensorD3 = [0.26, 0.3];
    pFalseSensorD3Inv = [0.7, 0.74]
    pFalseSensorD4 = [0.34, 0.4];
    pFalseSensorD4Inv = [0.6, 0.66]
    pFalseSensorD5 = [0.42, 0.5];
    pFalseSensorD5Inv = [0.5, 0.58]
    pFalseSensorD6 = [0.5, 0.6];
    pFalseSensorD6Inv = [0.4, 0.5]
    safety_label = "slip"
    performance_label = "target"
    observation_label_good = 'Rock1Good'
    observation_label_bad = 'Rock1Bad'
    print("Available Labels: {}".format(model.labeling.get_labels()))
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    counter = 0
    counter2 = 0
    parameters = model.collect_probability_parameters()

    paramVars = dict([[x.id, x] for x in parameters])
    paramVars2 = dict()
    observations = dict()
    observations_label = dict()
    PMDP = NDSparseMatrix()
    PMDP = np.zeros((int(model.nr_states), 10, int(model.nr_states)))

    successors = [set() for _ in range(int(model.nr_states))]
    predecessors = [set() for _ in range(int(model.nr_states))]

    for x in parameters:
        if x.id == 3:
            xinterval = np.array([0.01, 0.02])
        if x.id == 4:
            xinterval = np.array([0.34, 0.4])
        if x.id == 5:
            xinterval = np.array([0.42, 0.5])
        if x.id == 6:
            xinterval = np.array([0.5, 0.6])
        paramVars2[x.id] = xinterval
        # xinterval = xinterval * -1
        # print(xinterval)
        # xinterval = xinterval + 1
        # print(xinterval)
    for state in model.states:
        # if state.id in model.initial_states:
        #     print("initial state: " + str(state))
        # if performance_label in state.labels:
        #     print(performance_label)
        #     print(state.labels)
        # if safety_label in state.labels:
        #     print(safety_label)
        #     print(state.labels)
        # if observation_label_good in state.labels:
        #     print(observation_label_good)
        #     print(state.labels)
        # if observation_label_bad in state.labels:
        #     print(observation_label_bad)
        #     print(state.labels)

        #sets up observation labels for 2 rocks
        if "Rock1Bad" in str(state.labels):
            observations_label[int(state.id)] = 0

        elif "Rock1Good" in str(state.labels):
            observations_label[int(state.id)] = 1
        elif "Rock2Bad" in str(state.labels):
            observations_label[int(state.id)] = 3


        elif "Rock2Good" in str(state.labels):
            observations_label[int(state.id)] = 4


        else:
            observations_label[int(state.id)] = 2
    # print(observations_label)
    for state in model.states:
        # if "{'slip'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)
        # if "{'target'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)

        for action in state.actions:
            for transition in action.transitions:

                transition_value = transition.value()
                den = transition_value.denominator.constant_part()
                denominator = 1 / float(den)

                if not transition_value.is_constant():
                    num = transition_value.numerator.polynomial()
                    for t in num:
                        # If the transition term is a constant
                        if t.is_constant():
                            val = 1
                            # Add just value of transition is the successor state is prob1 to the constraints
                            # print("From state {}, with action {} and probability {}, go to state {}".format(state, action,
                            # float(t.coeff)*denominator,
                            # transition.column))

                        # If the transition term is not a constant
                        else:
                            param_id = t.monomial[0][0].id
                            #prints transition if transition is parametric
                            # print("From state {}, with action {} and interval {}, go to state {}".format(state, action,
                            #                                                                              paramVars2[
                            #                                                                                  param_id] * float(
                            #                                                                                  t.coeff) * denominator + val,
                            #                                                                              transition.column))

                            # if float(t.coeff)>0:
                            #     observations[state.id,action.id,1]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            # else:
                            #     observations[state.id,action.id,0]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            val = 0

                else:
                    # print(str(state.labels),state)
                    # print(transition.column)
                    int1 = str(transition.column)
                    # print(int1)
                    int2 = int(int1)
                    num = transition_value.numerator.constant_part()

                    value = float(num) * denominator
                    value = round(value, 5)

                    if observations_label[int2] == 0:
                        observations[state.id, action.id, 0] = value
                    elif observations_label[int2] == 1:
                        observations[state.id, action.id, 1] = value

                    elif observations_label[int2] == 3:
                        observations[state.id, action.id, 3] = value
                    elif observations_label[int2] == 4:
                        observations[state.id, action.id, 4] = value

                    #prints transition

                    # print("From state {}, with action {} and probability {}, go to state {}".format(state, action,
                    #                                                                                 transition.value(),
                    #                                                                                 transition.column))
                    succ = int(transition.column)
                    stateid = int(state.id)
                    actionid = int(action.id)
                    PMDP[stateid, actionid, succ] += value
                    # print(value,stateid,actionid,succ)
                    successors[int(state.id)].add(int(succ))
                    predecessors[int(succ)].add(int(state.id))
                # prob = ""
                # if "-1 * (pFalseSensorD6" in str(transition.value()):
                #     print("hallo")
                #     prob = pFalseSensorD6Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD6" in str(transition.value()):
                #     prob = pFalseSensorD6
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1
                #     counter2 = counter2 + 1
                # print("uncertain trans:", counter2)
                #
                # if not prob == "":
                #     print(prob)
                #     print("From state {}, with uncertain probability {}, go to state {}".format(state,
                #                                                                             str(prob),
                #                                                                             transition.column))
                # print("From state {}, with probability {}, go to state {}".format(state, transition.value(),
                #                                                                transition.column))
    # print(paramVars)
    # print(observations[0, 5, 3])
    # print(observations[0, 5, 4])
    # print(predecessors[111])
    # print(predecessors[176])
    pinit = [0.0 for _ in range(int(model.nr_states))]
    pinit2 = [0.0 for _ in range(int(model.nr_states))]

    for state in model.states:

        # print(state,state.labels)
        if "target" in str(state.labels):
            pinit[int(state.id)] = 1
            pinit2[int(state.id)] = 1
    #print(pinit[0])
    policy = dict()
    max = 0
    val = 0
    for i in range(100):
        for state in model.states:
            for action in state.actions:
                actlabel = 0
                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val = val + float(num) * denominator * pinit[succ]
                # if val>0:
                # print(val,max,state.id)
                if val > max:
                    max = val
                    # print(val,max,state.id)
                    actlabel = int(action.id)
                val = 0
            pinit2[int(state.id)] = max
            max = 0
            policy[int(state.id)] = actlabel
        pinit = pinit2
    #print(pinit)
    #print(policy)

    pinit3 = [0.0 for _ in range(int(model.nr_states))]
    pinit4 = [0.0 for _ in range(int(model.nr_states))]
    policy2 = dict()
    max = 0
    val = 0
    for state in model.states:

        # print(state,state.labels)
        if "target" in str(state.labels):
            pinit3[int(state.id)] = 1
            pinit4[int(state.id)] = 1
    actlabel = 0
    max = 0
    for i in range(10):
        for state in model.states:
            for action in state.actions:

                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val = val + float(num) * denominator * pinit3[succ]
                # if val>0:
                # print(val,max,state.id)
                if val > max:
                    max = val
                    # print(val,max,state.id)
                    actlabel = int(action.id)
                val = 0
            pinit4[int(state.id)] = max
            max = 0
            policy2[int(state.id)] = actlabel
        pinit3 = pinit4
    pinit3 = [0.0 for _ in range(int(model.nr_states))]
    pinit4 = [0.0 for _ in range(int(model.nr_states))]
    policy3 = dict()
    for state in model.states:

        # print(state,state.labels)
        if "target" in str(state.labels):
            pinit3[int(state.id)] = 1
            pinit4[int(state.id)] = 1
    actlabel = 0
    val = 0
    max = 0

    for i in range(10):
        for state in model.states:
            for action in state.actions:

                for transition in action.transitions:
                    transition_value = transition.value()
                    den = transition_value.denominator.constant_part()
                    denominator = 1 / float(den)

                    num = transition_value.numerator.constant_part()
                    succ = int(transition.column)

                    val = val + float(num) * denominator * pinit3[succ]
                # if val>0:
                # print(val,max,state.id)
                if val > max:
                    max = val
                    # print(val,max,state.id)
                    actlabel = int(action.id)
                val = 0
            pinit4[int(state.id)] = max
            max = 0
            policy3[int(state.id)] = actlabel
        pinit3 = pinit4

    # print(pinit)
    # print(policy)
    # print(policy2)
    policy[0] = 2
    policy[3] = 0
    policy[10] = 4
    policy[34] = 1
    policy[88] = 4
    policy[35] = 1
    policy2[34] = 1
    policy2[88] = 4
    policy2[35] = 1
    policy2[10] = 0
    policy2[28] = 5
    policy2[71] = 1
    policy2[72] = 1
    policy2[133] = 5
    policy3[28] = 0
    policy3[62] = 2
    policy3[111] = 6
    policy3[34] = 1
    policy3[88] = 4
    policy3[35] = 1
    policy3[10] = 0
    policy3[71] = 1
    policy3[72] = 1
    policy3[133] = 5




    # print(pinit3)
    return (PMDP, policy, policy2, policy3, successors, predecessors, observations, pinit)


filename = 'rocksample_parametric_2rock2.prism'
property_str = 'Pmax=? [F "target" & "Rock2Good" & "Rock2Bad" & "Rock1Good" & "Rock1Bad" & "zerozero" & "zeroone" & "zerotwo" & "zerothree" & "onezero" & "oneone" & "onetwo" & "onethree" & "twozero" & "twoone" & "twotwo" & "twothree"  & "threezero" & "threeone" & "threetwo" & "threethree"  ]'
# start = time.time()
# print(start)
# result = modelCheck(filename,property_str)
# end = time.time()
# print (result)
# print(end - start)

prism_program = stormpy.parse_prism_program(filename)

properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
# prism_program = stormpy.parse_prism_program(fileName)
# properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
# model = stormpy.build_parametric_model(prism_program,properties[0])
model = stormpy.build_parametric_model(prism_program, properties)
print("Model supports parameters: {}".format(model.supports_parameters))
parameters = model.collect_probability_parameters()
print("Parameters: ")
point = dict()
instantiator = stormpy.pars.PMdpInstantiator(model)

for p in parameters:
    point[p] = stormpy.RationalRF(0.02)

    print(p)
instantiated_model = instantiator.instantiate(point)

int1 = 1
int2 = 200
sample_array_state = [[0 for act1 in range(int1)] for act2 in range(int2)]
sample_array_act = [[0 for act1 in range(int1)] for act2 in range(int2)]

# model = stormpy.perform_bisimulation(model, properties, stormpy.BisimulationType.STRONG)
PMDP, policy, policy2, policy3, success, predec, obs, pinit = iterateOverModel(model)

property_str = 'Pmax=? [F "target" ]'
properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)

result = stormpy.model_checking(instantiated_model, properties[0]).at(model.initial_states[0])

#print(result)
print("Number of states: {}".format(model.nr_states))
print("Number of transitions: {}".format(model.nr_transitions))
print("Labels: {}".format(model.labeling.get_labels()))

beliefcounter = 0
grid = dict()
print(predec[15])
# print(success[46])
print(predec[50])
print(success[34])
for j in range(int1):
    belief = 0
    belief2 = 0
    for z in range(int2):
        if z == 0:
            k = 0

        horizon1 = 0

        switch = 0
        switch2 = 0
        for succ in success[k]:
            bb = random.uniform(horizon1, 1)
            act = policy[k]
            if belief > 0.9 and belief2 <= 0.9:
                act = policy2[k]


            elif belief > 0.9 and belief2 >= 0.9:
                act = policy3[k]
            horizon1 = horizon1 + PMDP[k, act, succ]
            for state in model.states:
                if state.id == k:
                    grid[j, z] = state.labels
            print(belief, belief2, k, act, succ, PMDP[k, act, succ], z, pinit[k])
            if switch == 0:
                try:
                    belief = belief + (obs[k, act, 1]) * (1 - belief)
                    switch = 1
                    # print(belief, z, k, act)
                    # print(policy2)

                    # print(policy)
                    # print(success[k], succ)

                except KeyError:
                    switch = 1
                    pass
            if switch2 == 0:
                try:
                    belief2 = belief2 + (obs[k, act, 4]) * (1 - belief2)
                    switch2 = 1
                    # print(belief, z, k, act)
                    # print(policy2)

                    # print(policy)
                    # print(success[k], succ)

                except KeyError:
                    switch2 = 1
                    pass
            if bb < horizon1:
                k = succ

                break
    beliefcounter += belief / int1 / 1.0

#print(beliefcounter)
print(grid)

# print(k)

property_str = 'Pmax=? [F "target" ]'
properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)


==> models/rockSample_uncertainslip.py <==
import re
import stormpy
import stormpy.core
import stormpy.pars

import pycarl
import pycarl.cln
import pycarl.core
from decimal import *

import stormpy.examples
import stormpy.examples.files
import numpy as np
import time


# # import plotly as py
# import plotly as py
# import plotly as plotly
# import plotly.figure_factory as ff

def modelCheck(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    model = stormpy.build_model(prism_program, properties)
    initial_state = model.initial_states[0]
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    result = stormpy.model_checking(model, properties[0])
    print(property_str)
    print("Result: {}".format(result.at(initial_state)))
    return result


def buildModelParametric(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    # properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    # model = stormpy.build_parametric_model(prism_program,properties[0])
    model = stormpy.build_parametric_model(prism_program)
    print("Model supports parameters: {}".format(model.supports_parameters))
    parameters = model.collect_probability_parameters()
    print("Parameters: ")
    for param in parameters:
        print(param)
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    return model


def iterateOverModel(model):
    # pFalseSensorD0 = [0, 0.1];
    pFalseSensorD1 = [0.1, 0.15];
    pFalseSensorD1Inv = [0.85, 0.9]
    pFalseSensorD2 = [0.18, 0.2];
    pFalseSensorD2Inv = [0.8, 0.82]
    pFalseSensorD3 = [0.26, 0.3];
    pFalseSensorD3Inv = [0.7, 0.74]
    pFalseSensorD4 = [0.34, 0.4];
    pFalseSensorD4Inv = [0.6, 0.66]
    pFalseSensorD5 = [0.42, 0.5];
    pFalseSensorD5Inv = [0.5, 0.58]
    pFalseSensorD6 = [0.5, 0.6];
    pFalseSensorD6Inv = [0.4, 0.5]
    safety_label = "slip"
    performance_label = "target"
    observation_label_good = 'Rock1Good'
    observation_label_bad = 'Rock1Bad'
    print("Available Labels: {}".format(model.labeling.get_labels()))
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    counter=0
    counter2=0
    parameters = model.collect_probability_parameters()

    paramVars = dict([[x.id, x] for x in parameters])
    paramVars2=dict()
    observations = dict()
    observations_label = dict()

    for x in parameters:
        if x.id==3:
            xinterval=np.array([0.01,0.02])
        if x.id==4:
            xinterval=np.array([0.34,0.4])
        if x.id==5:
            xinterval=np.array([0.42,0.5])
        if x.id == 6:
            xinterval = np.array([0.5, 0.6])
        paramVars2[x.id]=xinterval
        xinterval=xinterval*-1
        print(xinterval)
        xinterval=xinterval+1
        print(xinterval)
    for state in model.states:
        # if state.id in model.initial_states:
        #     print("initial state: " + str(state))
        # if performance_label in state.labels:
        #     print(performance_label)
        #     print(state.labels)
        # if safety_label in state.labels:
        #     print(safety_label)
        #     print(state.labels)
        # if observation_label_good in state.labels:
        #     print(observation_label_good)
        #     print(state.labels)
        # if observation_label_bad in state.labels:
        #     print(observation_label_bad)
        #     print(state.labels)
        print(state,state.labels)
        if "Rock1Bad" in str(state.labels):
            observations_label[int(state.id)] = 0

        elif "Rock1Good" in str(state.labels):
            observations_label[int(state.id)] = 1
        else:
            observations_label[int(state.id)] = 2
    for state in model.states:
        # if "{'slip'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)
        # if "{'target'}" in str(state.labels):
        #     counter=counter+1
        #     print("counter no:",counter)


        for action in state.actions:
            for transition in action.transitions:

                transition_value = transition.value()
                den = transition_value.denominator.constant_part()
                denominator = 1 / float(den)

                if not transition_value.is_constant():
                    num = transition_value.numerator.polynomial()
                    for t in num:
                        # If the transition term is a constant
                        if t.is_constant():
                            val=1
                            # Add just value of transition is the successor state is prob1 to the constraints
                            #print("From state {}, with action {} and probability {}, go to state {}".format(state, action,
                                                                                                          #float(t.coeff)*denominator,
                                                                                                          #transition.column))

                        # If the transition term is not a constant
                        else:
                            param_id = t.monomial[0][0].id
                            print("From state {}, with action {} and interval {}, go to state {}".format(state, action,paramVars2[param_id]*float(t.coeff)*denominator+val,
                                                                                                          transition.column))

                            # if float(t.coeff)>0:
                            #     observations[state.id,action.id,1]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            # else:
                            #     observations[state.id,action.id,0]=paramVars2[param_id]*float(t.coeff)*denominator+val
                            val=0

                else:
                    print(str(state.labels),state)
                    print(transition.column)
                    int1=str(transition.column)
                    print(int1)
                    int2=int(int1)
                    num = transition_value.numerator.constant_part()

                    value=float(num)*denominator
                    value=round(value,5)

                    if observations_label[int2]==0:
                        observations[state.id, action.id, 0] = value
                    elif observations_label[int2]==1:
                        observations[state.id, action.id, 1] = value

                    print("From state {}, with action {} and probability {}, go to state {}".format(state,action, transition.value(),transition.column))

                # prob = ""
                # if "-1 * (pFalseSensorD6" in str(transition.value()):
                #     print("hallo")
                #     prob = pFalseSensorD6Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD6" in str(transition.value()):
                #     prob = pFalseSensorD6
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1
                #     counter2 = counter2 + 1
                # print("uncertain trans:", counter2)
                #
                # if not prob == "":
                #     print(prob)
                #     print("From state {}, with uncertain probability {}, go to state {}".format(state,
                #                                                                             str(prob),
                #                                                                             transition.column))
                    # print("From state {}, with probability {}, go to state {}".format(state, transition.value(),
                    #                                                                transition.column))
    print(paramVars)
    print(observations)



filename = 'rocksample_parametric_1rock1.prism'
property_str = 'Pmax=? [F "target"  ]'
# start = time.time()
# print(start)
# result = modelCheck(filename,property_str)
# end = time.time()
# print (result)
# print(end - start)

model = buildModelParametric(filename,property_str)
prism_program = stormpy.parse_prism_program(filename)

properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)

#model = stormpy.perform_bisimulation(model, properties, stormpy.BisimulationType.STRONG)
iterateOverModel(model)




==> models/rockSample_updated.py <==
import re
import stormpy
import stormpy.core
import stormpy.pars

import pycarl
import pycarl.cln
import pycarl.core

import stormpy.examples
import stormpy.examples.files
import numpy as np
import time


# # import plotly as py
# import plotly as py
# import plotly as plotly
# import plotly.figure_factory as ff

def modelCheck(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    model = stormpy.build_model(prism_program, properties)
    initial_state = model.initial_states[0]
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    result = stormpy.model_checking(model, properties[0])
    print(property_str)
    print("Result: {}".format(result.at(initial_state)))
    return result


def buildModelParametric(fileName, property_str):
    prism_program = stormpy.parse_prism_program(fileName)
    # properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)
    # model = stormpy.build_parametric_model(prism_program,properties[0])
    model = stormpy.build_parametric_model(prism_program)
    print("Model supports parameters: {}".format(model.supports_parameters))
    parameters = model.collect_probability_parameters()
    print("Parameters: ")
    for param in parameters:
        print(param)
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    return model


def iterateOverModel(model):
    # pFalseSensorD0 = [0, 0.1];
    pFalseSensorD1 = [0.1, 0.15];
    pFalseSensorD1Inv = [0.85, 0.9]
    pFalseSensorD2 = [0.18, 0.2];
    pFalseSensorD2Inv = [0.8, 0.82]
    pFalseSensorD3 = [0.26, 0.3];
    pFalseSensorD3Inv = [0.7, 0.74]
    pFalseSensorD4 = [0.34, 0.4];
    pFalseSensorD4Inv = [0.6, 0.66]
    pFalseSensorD5 = [0.42, 0.5];
    pFalseSensorD5Inv = [0.5, 0.58]
    pFalseSensorD6 = [0.5, 0.6];
    pFalseSensorD6Inv = [0.4, 0.5]
    safety_label = "slip"
    performance_label = "target"
    observation_label_good = 'Rock1Good'
    observation_label_bad = 'Rock1Bad'
    print("Available Labels: {}".format(model.labeling.get_labels()))
    print("Number of states: {}".format(model.nr_states))
    print("Number of transitions: {}".format(model.nr_transitions))
    print("Labels: {}".format(model.labeling.get_labels()))
    counter=0
    counter2=0
    parameters = model.collect_probability_parameters()

    paramVars = dict([[x.id, x] for x in parameters])
    paramVars2=dict()
    for x in parameters:
        if x.id==3:
            xinterval=np.array([0.26,0.3])
        if x.id==4:
            xinterval=np.array([0.34,0.4])
        if x.id==5:
            xinterval=np.array([0.42,0.5])
        if x.id == 6:
            xinterval = np.array([0.5, 0.6])
        paramVars2[x.id]=xinterval
        xinterval=xinterval*-1

        print(xinterval)
    for state in model.states:
        if state.id in model.initial_states:
            print("initial state: " + str(state))
        if performance_label in state.labels:
            print(performance_label)
            print(state.labels)
        if safety_label in state.labels:
            print(safety_label)
            print(state.labels)
        if observation_label_good in state.labels:
            print(observation_label_good)
            print(state.labels)
        if observation_label_bad in state.labels:
            print(observation_label_bad)
            print(state.labels)
        print(state,state.labels)
        if "{'slip'}" in str(state.labels):
            counter=counter+1
            print("counter no:",counter)
        if "{'target'}" in str(state.labels):
            counter=counter+1
            print("counter no:",counter)


        for action in state.actions:
            for transition in action.transitions:
                transition_value = transition.value()
                den = transition_value.denominator.constant_part()
                denominator = 1 / float(den)

                if not transition_value.is_constant():
                    num = transition_value.numerator.polynomial()
                    for t in num:
                        # If the transition term is a constant
                        if t.is_constant():
                            # Add just value of transition is the successor state is prob1 to the constraints
                            print("From state {}, with action {} and probability {}, go to state {}".format(state, action,
                                                                                                          float(t.coeff)*denominator,
                                                                                                          transition.column))

                        # If the transition term is not a constant
                        else:
                            param_id = t.monomial[0][0].id
                            print("From state {}, with action {} and interval {}, go to state {}".format(state, action,paramVars2[param_id]*float(t.coeff)*denominator,
                                                                                                          transition.column))
                else:
                    print("From state {}, with action {} and probability {}, go to state {}".format(state,action, transition.value(),transition.column))

                # prob = ""
                # if "-1 * (pFalseSensorD6" in str(transition.value()):
                #     print("hallo")
                #     prob = pFalseSensorD6Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD6" in str(transition.value()):
                #     prob = pFalseSensorD6
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD5" in str(transition.value()):
                #     prob = pFalseSensorD5
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD4" in str(transition.value()):
                #     prob = pFalseSensorD4
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD3" in str(transition.value()):
                #     prob = pFalseSensorD3
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD2" in str(transition.value()):
                #     prob = pFalseSensorD2
                #     counter2 = counter2 + 1
                #
                # if "-1 * (pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1Inv
                #     counter2 = counter2 + 1
                #
                # elif "pFalseSensorD1" in str(transition.value()):
                #     prob = pFalseSensorD1
                #     counter2 = counter2 + 1
                # print("uncertain trans:", counter2)
                #
                # if not prob == "":
                #     print(prob)
                #     print("From state {}, with uncertain probability {}, go to state {}".format(state,
                #                                                                             str(prob),
                #                                                                             transition.column))
                    # print("From state {}, with probability {}, go to state {}".format(state, transition.value(),
                    #                                                                transition.column))



filename = 'rocksample_parametric_1rock.prism'
property_str = 'Pmax=? [F "target"]'
# start = time.time()
# print(start)
# result = modelCheck(filename,property_str)
# end = time.time()
# print (result)
# print(end - start)

model = buildModelParametric(filename,property_str)
prism_program = stormpy.parse_prism_program(filename)

properties = stormpy.parse_properties_for_prism_program(property_str, prism_program)

#model = stormpy.perform_bisimulation(model, properties, stormpy.BisimulationType.STRONG)
iterateOverModel(model)


